Petrophysically and geologically guided multi-physics inversion using a dynamic Gaussian mixture model

In a previous paper, we introduced a framework for carrying out petrophysically and geologically guided geophysical inversions. In that framework, petrophysical and geological information is modelled with a Gaussian Mixture Model (GMM). In the inversion, the GMM serves as a prior for the geophysical model. The formulation was confined to problems in which a single physical property model was sought, with a single geophysical dataset. In this paper, we extend that framework to jointly invert multiple geophysical datasets that depend on multiple physical properties. The petrophysical and geological information is used to couple geophysical surveys that, otherwise, rely on independent physics. This requires advancements in two areas. First, an extension from a univariate to a multivariate analysis of the petrophysical data, and their inclusion within the inverse problem, is necessary. Second, we address the practical issues of simultaneously inverting data from multiple surveys and finding a solution that acceptably reproduces each one, along with the petrophysical and geological information. To illustrate the efficacy of our approach and the advantages of carrying out multi-physics inversions, we invert synthetic gravity and magnetic data associated with a kimberlite deposit. The kimberlite pipe contains two distinct facies embedded in a host rock. Inverting the datasets individually leads to a binary geological model: background or kimberlite. A multi-physics inversion, with petrophysical information, differentiates between the two main kimberlite facies of the pipe. Through this example, we also highlight the capabilities of our framework to work with interpretive geologic assumptions when minimal quantitative information is available. In those cases, the dynamic updates of the Gaussian Mixture Model allow us to perform multi-physics inversions by learning a petrophysical model.

==> combodatamisfit.py <==
from SimPEG import data_misfit

# Construct the geophysical data misfits
phi_grav = data_misfit.L2DataMisfit(
	simulation=grav_simulation, 
	data=grav_data
)
phi_mag = data_misfit.L2DataMisfit(
	simulation=mag_simulation, 
	data=mag_data
)

# Combine to create the whole data misfit
phi_data = chi_grav * phi_grav + chi_mag * phi_mag


==> comboregularization.py <==
# Define the regularization
phi_m = alpha_s * pgi_smallness +
    alpha_smooth_grav * smoothness_grav +
    alpha_smooth_mag * smoothness_mag


==> data_misfits.py <==
from SimPEG.potential_fields import gravity
from SimPEG.potential_fields import magnetics

# construct the gravity simulation
grav_simulation = gravity.Simulation3DIntegral(
    mesh, map_density=wires.density, 
    survey=grav_survey
)

# construct the magnetics simulation
mag_simulation = magnetics.Simulation3DIntegral(
    mesh, map_susceptibility=wires.susceptibility, 
    survey=mag_survey
)


==> inverse_problem.py <==
from SimPEG import inversion, directives

# Inverse problem with directives
inv = inversion.BaseInversion(
    inv_prob,
    directives=[
        estimate_beta0,
        estimate_alphas,
        target_misfits,
        update_classification,
        update_regularization_weights,
        include_mref_in_smoothness,  # optional
        update_geophysical_misfit_weights,
    ]
)

recovered_model = inv.run(initial_model)


==> model_mappings.py <==
import numpy as np
# construct a simulation mesh with discretize
import discretize
from SimPEG import maps

# model vector with size 2 * number of cells
initial_model = np.hstack([model_grav, model_mag])

# the Wires map selects the indices in the vector
# that correspond to.
wires = maps.Wires(
	("density", mesh.nC), 
	("susceptibility", mesh.nC)
)


==> optimization.py <==
from SimPEG import optimization, inverse_problem

# Define the optimization routine and model bounds
opt = optimization.ProjectedGNCG(
    lower_bound=lower_bound, 
    upper_bound=upper_bound
)

# Inverse problem
inv_prob = inverse_problem.BaseInverseProblem(
	phi_d, phi_m, opt
)


==> regularization.py <==
from SimPEG import regularization
from SimPEG.petrophysics import (
    WeightedGaussianMixtureModel
)

gmm = WeightedGaussianMixtureModel(
    n_components=3,  # number of rock units
    mesh=mesh,
    means_init=initial_means,
    covariances_init=initial_covariances,
)

pgi_smallness = regularization.Petrophysical(
    mesh=mesh,
    mref=initial_model,
    gmm_prior=gmm,
    wires_map=wires,
    cell_weights=sensitivity_weights
)

# smoothness terms are constructed using 
# regularization.SmoothDeriv class
phi_m = (
    alpha_s * pgi_smallness +
    alpha_smooth_grav * smoothness_grav +
    alpha_smooth_mag * smoothness_mag
)

